Exploiting the time of arrival of Cherenkov photons at the 28 m H.E.S.S. telescope for background rejection: Methods and performance

In 2012, the High Energy Stereoscopic System (H.E.S.S.) was expanded by a fifth telescope (CT5). With an effective mirror diameter of 28m, CT5 is able to detect the Cherenkov light of very faint gamma-ray air showers, thereby significantly lowering the energy threshold of this telescope compared to the other four telescopes. Extracting as much information as possible from the recorded shower image is crucial for background rejection and to reach an energy threshold of a few tens of GeV. The camera of CT5 is conceived to register the time of the charge pulse maximum with respect to the beginning of the 16 ns integration window of each pixel. This information can be utilised to improve the event reconstruction. It also helps to reduce the background contamination at low energies. We present new techniques for background rejection based on CT5 timing information and evaluate their performance.

==> EnergyDistributions_MarkusList_NSBG18_ToM1050Only.C <==
{
//=========Macro generated from canvas: Canvas2/Canvas
//=========  (Wed Jun 17 03:43:37 2015) by ROOT version5.34/23
   TCanvas *Canvas2 = new TCanvas("Canvas2", "Canvas",221,171,800,402);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas2->Range(0,0,1,1);
   Canvas2->SetFillColor(0);
   Canvas2->SetBorderMode(0);
   Canvas2->SetBorderSize(2);
   Canvas2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: Canvas2_1
   TPad *Canvas2_1 = new TPad("Canvas2_1", "Canvas2_1",0.01,0.01,0.49,0.99);
   Canvas2_1->Draw();
   Canvas2_1->cd();
   Canvas2_1->Range(-1.722404,-30.17838,0.009245615,171.4355);
   Canvas2_1->SetFillColor(0);
   Canvas2_1->SetBorderMode(0);
   Canvas2_1->SetBorderSize(2);
   Canvas2_1->SetRightMargin(0.005339196);
   Canvas2_1->SetTopMargin(0.003437739);
   Canvas2_1->SetFrameBorderMode(0);
   Canvas2_1->SetFrameBorderMode(0);
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma__1 = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma__1","G_{NSB} > 18",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(13,-0.45);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(14,19.2);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(15,-1.500006);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(16,24.34987);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(17,38.2012);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(18,107.0022);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(19,98.10535);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(20,111.6559);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(21,77.75317);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(22,162.1508);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(23,90.45016);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(24,85.84964);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(25,98.04974);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(26,94.34986);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(27,88.69994);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(28,104.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(29,47.10006);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(30,59.45004);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(31,39.55003);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(32,47.95001);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(33,43.05001);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(34,31.65001);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(35,28.45);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(36,7.299999);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(37,21.5);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(38,10.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(39,11.4);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(40,14.3);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(41,8.999998);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(42,11.1);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(43,4.6);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(44,3.55);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(45,0.5500002);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(46,4.768372e-07);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(47,3.35);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(48,-1.5);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(49,0.6);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(50,1.3);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(51,3.6);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(52,1.8);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(53,0.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(54,1.8);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(55,-0.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(56,-0.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(57,-0.25);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(58,-0.4);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(59,-0.3);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(60,0.8);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(62,-0.2);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(63,-0.1);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(65,-0.15);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(68,-0.15);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinContent(70,-0.1);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(13,0.2061553);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(14,6.22254);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(15,7.031714);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(16,14.11055);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(17,22.73774);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(18,28.0042);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(19,33.91954);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(20,35.19165);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(21,33.11363);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(22,31.65427);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(23,27.05878);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(24,23.26473);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(25,21.0576);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(26,19.63562);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(27,17.81937);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(28,16.74209);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(29,13.88488);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(30,13.32151);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(31,12.0178);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(32,11.75829);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(33,10.71249);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(34,9.352673);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(35,9.305509);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(36,7.185054);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(37,8.02901);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(38,6.855837);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(39,6.521886);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(40,6.334035);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(41,5.346962);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(42,5.529919);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(43,4.252646);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(44,3.862965);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(45,3.120497);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(46,2.557342);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(47,2.899569);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(48,1.514926);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(49,1.793042);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(50,1.773415);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(51,2.263846);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(52,1.762101);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(53,1.028348);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(54,1.421267);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(55,0.1322876);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(56,0.1322876);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(57,0.15);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(58,0.1732051);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(59,0.1581139);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(60,1.00995);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(62,0.1414214);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(63,0.1);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(65,0.1118034);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(68,0.1118034);
   LogEnergy_Gamma_Regions_Gamma__1->SetBinError(70,0.1);
   LogEnergy_Gamma_Regions_Gamma__1->SetEntries(-177714);
   LogEnergy_Gamma_Regions_Gamma__1->SetDirectory(0);
   LogEnergy_Gamma_Regions_Gamma__1->SetLineColor(2);
   LogEnergy_Gamma_Regions_Gamma__1->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetTitle("log_{10}(E / 1 TeV)");
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetRange(10,40);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->CenterTitle(true);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetNdivisions(509);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetTitleOffset(1.15);
   LogEnergy_Gamma_Regions_Gamma__1->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->SetTitle("# events");
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->CenterTitle(true);
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->SetTitleOffset(1.3);
   LogEnergy_Gamma_Regions_Gamma__1->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma__1->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma__1->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma__1->Draw("HIST");
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma","G_{NSB} > 18 + G_{NSB}^{ToM} > 1050",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(13,-0.3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(14,10.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(15,4.350001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(16,14.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(17,12.34979);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(18,30.29974);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(19,57.69971);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(20,78.29947);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(21,27.2491);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(22,89.84926);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(23,48.39958);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(24,50.8499);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(25,69.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(26,51.40002);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(27,42.35005);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(28,57.55003);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(29,28.40001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(30,40.65);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(31,11.8);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(32,20.49999);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(33,26.85);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(34,17.64999);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(35,24.25);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(36,5.749999);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(37,18.25);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(38,2.999996);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(39,6.75);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(40,9.499998);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(41,8.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(42,7.299999);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(43,1.55);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(44,4.900001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(45,1.850001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(47,0.3000001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(48,-0.35);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(49,0.5);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(50,1.35);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(51,1.85);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(52,1.95);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(53,0.4);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(54,1.8);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(55,-0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(56,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(57,-0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(58,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(59,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(60,0.8);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(62,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(63,-0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(65,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(68,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(13,0.1732051);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(14,3.931921);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(15,4.268196);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(16,8.354789);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(17,14.2059);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(18,17.55463);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(19,22.3923);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(20,24.21673);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(21,22.6204);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(22,22.51105);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(23,19.5438);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(24,17.1122);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(25,16.06331);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(26,14.59075);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(27,13.0896);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(28,12.56971);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(29,10.3564);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(30,10.40973);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(31,8.534342);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(32,8.490289);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(33,8.26302);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(34,6.959346);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(35,7.515484);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(36,5.668554);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(37,6.636452);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(38,5.085764);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(39,4.829337);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(40,5.027425);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(41,4.465983);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(42,4.350287);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(43,3.276812);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(44,3.551056);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(45,2.727178);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(46,2.086864);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(47,1.795829);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(48,1.480709);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(49,1.457738);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(50,1.77271);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(51,1.761391);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(52,1.758551);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(53,1.022252);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(54,1.421267);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(55,0.07071068);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(56,0.08660254);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(57,0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(58,0.08660254);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(59,0.1224745);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(60,1.00995);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(62,0.1414214);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(63,0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(65,0.1118034);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(68,0.1118034);
   LogEnergy_Gamma_Regions_Gamma->SetEntries(-84868);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   LogEnergy_Gamma_Regions_Gamma->SetLineColor(ci);
   LogEnergy_Gamma_Regions_Gamma->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetRange(10,40);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->Draw("HISTSAME");
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma","G_{NSB} > 24",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(15,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(16,3.9);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(17,20.55001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(18,21.64997);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(19,31.54982);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(20,69.75);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(21,43.80034);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(22,90.6503);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(23,50.64975);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(24,63.89969);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(25,91.74982);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(26,72.14989);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(27,65.54997);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(28,70.15001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(29,44.75002);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(30,51.75002);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(31,31.50002);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(32,47.10001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(33,44.85001);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(34,31.6);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(35,36.05);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(36,8.099998);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(37,21.8);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(38,8.499998);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(39,18.85);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(40,13.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(41,10.3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(42,7.249998);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(43,3.75);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(44,6.55);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(45,0.55);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(46,0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(47,3.3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(48,-0.8000002);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(49,1.25);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(50,1.6);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(51,2.7);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(52,2.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(53,0.35);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(54,1.9);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(55,-0.25);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(56,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(57,-0.25);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(58,-0.35);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(59,-0.3);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(60,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(62,-0.2);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(63,-0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(65,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(68,-0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinContent(70,-0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(15,0.1414214);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(16,2.490984);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(17,7.035091);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(18,10.03681);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(19,14.37959);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(20,18.83925);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(21,19.6479);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(22,21.69614);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(23,18.9047);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(24,17.6342);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(25,16.74492);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(26,15.35309);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(27,14.27927);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(28,13.11631);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(29,11.29081);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(30,10.72136);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(31,9.40771);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(32,9.792089);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(33,9.288568);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(34,8.038968);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(35,8.407289);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(36,5.839092);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(37,6.779381);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(38,5.350234);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(39,5.946217);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(40,5.209127);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(41,4.566727);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(42,4.352873);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(43,3.412111);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(44,3.681372);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(45,2.545093);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(46,2.082667);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(47,2.706474);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(48,1.494992);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(49,1.775528);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(50,1.766352);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(51,2.029778);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(52,1.752855);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(53,1.025914);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(54,1.417745);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(55,0.1322876);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(56,0.1224745);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(57,0.15);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(58,0.1658312);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(59,0.1581139);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(60,0.1414214);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(62,0.1414214);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(63,0.1);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(65,0.1118034);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(68,0.1118034);
   LogEnergy_Gamma_Regions_Gamma->SetBinError(70,0.1);
   LogEnergy_Gamma_Regions_Gamma->SetEntries(-60756);

   ci = TColor::GetColor("#ff9900");
   LogEnergy_Gamma_Regions_Gamma->SetLineColor(ci);
   LogEnergy_Gamma_Regions_Gamma->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetRange(10,40);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma->Draw("HISTSAME");
   
   TLegend *leg = new TLegend(0.489531,0.710084,0.965871,0.972007,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.0381971);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma","G_{NSB} > 18","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma","G_{NSB} > 18 + G_{NSB}^{ToM} > 1050","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma","G_{NSB} > 24","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Canvas2_1->Modified();
   Canvas2->cd();
  
// ------------>Primitives in pad: Canvas2_2
   Canvas2_2 = new TPad("Canvas2_2", "Canvas2_2",0.51,0.01,0.99,0.99);
   Canvas2_2->Draw();
   Canvas2_2->cd();
   Canvas2_2->Range(-1.666842,-123.6125,0.008947369,1092.341);
   Canvas2_2->SetFillColor(0);
   Canvas2_2->SetBorderMode(0);
   Canvas2_2->SetBorderSize(2);
   Canvas2_2->SetRightMargin(0.005339196);
   Canvas2_2->SetTopMargin(0.003437739);
   Canvas2_2->SetFrameBorderMode(0);
   Canvas2_2->SetFrameBorderMode(0);
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma_OFF = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 18",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(13,0.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(14,17.8);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(15,46.50001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(16,159.6501);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(17,438.7988);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(18,620.9978);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(19,966.8947);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(20,1036.344);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(21,938.2468);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(22,774.8492);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(23,592.5498);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(24,420.1504);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(25,317.9503);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(26,267.6501);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(27,210.3001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(28,161.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(29,133.8999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(30,108.55);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(31,96.44997);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(32,83.04999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(33,65.94998);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(34,51.34999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(35,53.55);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(36,40.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(37,39.5);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(38,33.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(39,28.6);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(40,23.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(41,18);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(42,17.9);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(43,12.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(44,10.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(45,8.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(46,6);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(47,4.65);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(48,3.5);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(49,2.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(50,1.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(51,1.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(52,1.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(53,0.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(54,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(55,0.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(56,0.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(57,0.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(58,0.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(59,0.3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(60,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(62,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(63,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(65,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(68,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(70,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetEntries(98277);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineColor(2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitle("log_{10}(E / 1 TeV)");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetRange(11,40);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->CenterTitle(true);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetNdivisions(509);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleOffset(1.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitle("# events");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->CenterTitle(true);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleOffset(1.3);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->Draw("");
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma_OFF = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 18 + G_{NSB}^{ToM} > 1050",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(13,0.3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(14,4.799999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(15,12.65);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(16,50.85);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(17,173.6502);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(18,254.7003);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(19,407.3003);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(20,466.7005);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(21,445.7509);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(22,384.1508);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(23,307.6004);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(24,223.1501);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(25,173.9);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(26,148.6);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(27,118.6499);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(28,92.44997);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(29,72.59999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(30,62.35);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(31,56.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(32,47.50001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(33,38.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(34,28.35001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(35,29.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(36,24.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(37,23.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(38,21);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(39,15.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(40,14.5);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(41,10.8);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(42,10.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(43,8.450001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(44,7.099999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(45,5.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(46,4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(47,2.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(48,2.35);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(49,1.5);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(50,1.65);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(51,1.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(52,1.05);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(53,0.6);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(54,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(55,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(56,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(57,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(58,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(59,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(60,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(62,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(63,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(65,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(68,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetEntries(47080);

   ci = TColor::GetColor("#000099");
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineColor(ci);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitle("LogEnergy_Gamma_Regions");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetRange(11,40);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitle("#events");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->Draw("same");
   
   Display::Histogram *LogEnergy_Gamma_Regions_Gamma_OFF = new Display::Histogram("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 24",100,-2,3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(15,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(16,2.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(17,26.44999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(18,72.35004);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(19,160.4502);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(20,261.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(21,314.1996);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(22,349.3497);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(23,282.3503);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(24,228.1003);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(25,174.2502);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(26,150.8501);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(27,127.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(28,93.84999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(29,76.24998);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(30,58.24998);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(31,52.49998);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(32,44.89999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(33,38.14999);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(34,30.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(35,31.95);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(36,23.9);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(37,22.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(38,18.5);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(39,15.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(40,12.8);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(41,9.700001);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(42,10.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(43,7.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(44,6.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(45,5.45);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(46,3.85);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(47,3.7);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(48,2.8);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(49,1.75);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(50,1.4);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(51,1.3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(52,0.85);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(53,0.65);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(54,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(55,0.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(56,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(57,0.25);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(58,0.35);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(59,0.3);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(60,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(62,0.2);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(63,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(65,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(68,0.15);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetBinContent(70,0.1);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetEntries(34197);

   ci = TColor::GetColor("#ff9900");
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineColor(ci);
   LogEnergy_Gamma_Regions_Gamma_OFF->SetLineWidth(2);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitle("LogEnergy_Gamma_Regions");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetRange(11,40);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetXaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitle("#events");
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetYaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetLabelSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleSize(0.035);
   LogEnergy_Gamma_Regions_Gamma_OFF->GetZaxis()->SetTitleFont(42);
   LogEnergy_Gamma_Regions_Gamma_OFF->Draw("same");
   
   leg = new TLegend(0.4869137,0.6882571,0.8664154,0.972007,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.0381971);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 18","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 18 + G_{NSB}^{ToM} > 1050","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("LogEnergy_Gamma_Regions_Gamma_OFF","G_{NSB} > 24","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Canvas2_2->Modified();
   Canvas2->cd();
   Canvas2->Modified();
   Canvas2->cd();
   Canvas2->SetSelected(Canvas2);
}

